The RAdial Velocity Experiment (RAVE): Fourth data release

We present the stellar atmospheric parameters (effective temperature, surface gravity, overall metallicity), radial velocities, individual abundances and distances determined for 425 561 stars, which constitute the fourth public data release of the RAdial Velocity Experiment (RAVE). The stellar atmospheric parameters are computed using a new pipeline, based on the algorithms of MATISSE and DEGAS. The spectral degeneracies and the 2MASS photometric information are now better taken into consideration, improving the parameter determination compared to the previous RAVE data releases. The individual abundances for six elements (magnesium, aluminum, silicon, titanium, iron and nickel) are also given, based on a special-purpose pipeline which is also improved compared to that available for the RAVE DR3 and Chemical DR1 data releases. Together with photometric information and proper motions, these data can be retrieved from the RAVE collaboration website and the Vizier database.

==> convert_ps.sh <==
#! /bin/sh



for FILE in *ps
do
	ps2pdf $FILE
done	

for FILE in *.pdf
do
	pdfcrop -margins 10 $FILE $FILE
done


